Theoretical Analysis of Sparse Optimization with Reparameterization, Weight Decay, and Adaptive Learning Rate

Sparse optimization is a fundamental challenge in various practical applications. A popular approach to sparse optimization is $\ell_p$ regularization. However, it may encounter optimization instability due to the unbounded gradients when $0<p<1$. In this paper, we introduce a novel approach to sparse optimization termed ReWA, based on Reparameterization, Weight decay, and Adaptive learning rate. ReWA is closely connected to $\ell_p$-regularization, yet it unveils a distinct optimization landscape that helps mitigate instability issues. Experiments on CIFAR-10 and ImageNet with ResNets demonstrate that ReWA leads to significant sparsity improvements over the $\ell_1$-regularization approach while preserving test accuracy.

==> fig/plot_color_mesh.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap
from matplotlib.patches import Patch

K_vals = [3, 5, 7, 9, 11, 13]
M_vals = [0, 2, 4, 6, 8, 10]

# 0 = Converged (blue), 1 = Not Converged (red), 2 = Invalid (light gray)
# Rows indexed by M_vals (bottom to top)
grid = np.array([
    [0, 0, 0, 0, 0, 0],  # M=0
    [1, 0, 0, 0, 0, 0],  # M=2
    [2, 1, 0, 0, 0, 0],  # M=4
    [2, 2, 1, 1, 0, 0],  # M=6
    [2, 2, 2, 1, 1, 1],  # M=8
    [2, 2, 2, 2, 1, 1],  # M=10
])

converged    = "#1f3a5f"
not_conv     = "#6b1320"
invalid      = "#f2efe9"
cmap = ListedColormap([converged, not_conv, invalid])

K_edges = np.array([2, 4, 6, 8, 10, 12, 14])
M_edges = np.array([-1, 1, 3, 5, 7, 9, 11])

plt.rcParams["font.family"] = "serif"

fig, ax = plt.subplots(figsize=(7, 5.2))
ax.pcolormesh(K_edges, M_edges, grid, cmap=cmap, vmin=0, vmax=2,
              edgecolors="white", linewidth=2)

ax.set_xticks(K_vals)
ax.set_yticks(M_vals)
ax.set_xlabel("$K$", fontsize=13)
ax.set_ylabel("$M$", fontsize=13)
ax.tick_params(length=4, width=1, direction="out", color="#444444")
for spine in ax.spines.values():
    spine.set_visible(False)

legend_handles = [
    Patch(facecolor=converged, label="Converged"),
    Patch(facecolor=not_conv,  label="Not Converged"),
    Patch(facecolor=invalid,   edgecolor="#808080", linewidth=1.2, label="Invalid"),
]
ax.legend(handles=legend_handles, loc="lower left",
          bbox_to_anchor=(0.0, 1.01), ncol=1, frameon=False,
          fontsize=10, handlelength=1.4, handleheight=1.0,
          labelspacing=0.3, borderpad=0)

plt.tight_layout()
plt.savefig("fig/color_mesh_result.png", dpi=200, bbox_inches="tight")
plt.close()

